Telescope: Telemetry at Terabyte Scale

Data-hungry applications that require terabytes of memory have become widespread in recent years. To meet the memory needs of these applications, data centers are embracing tiered memory architectures with near and far memory tiers. Precise, efficient, and timely identification of hot and cold data and their placement in appropriate tiers is critical for performance in such systems. Unfortunately, the existing state-of-the-art telemetry techniques for hot and cold data detection are ineffective at the terabyte scale. We propose Telescope, a novel technique that profiles different levels of the application's page table tree for fast and efficient identification of hot and cold data. Telescope is based on the observation that, for a memory- and TLB-intensive workload, higher levels of a page table tree are also frequently accessed during a hardware page table walk. Hence, the hotness of the higher levels of the page table tree essentially captures the hotness of its subtrees or address space sub-regions at a coarser granularity. We exploit this insight to quickly converge on even a few megabytes of hot data and efficiently identify several gigabytes of cold data in terabyte-scale applications. Importantly, such a technique can seamlessly scale to petabyte-scale applications. Telescope's telemetry achieves 90%+ precision and recall at just 0.009% single CPU utilization for microbenchmarks with a 5 TB memory footprint. Memory tiering based on Telescope results in 5.6% to 34% throughput improvement for real-world benchmarks with a 1-2 TB memory footprint compared to other state-of-the-art telemetry techniques.

==> plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import itertools\n",
    "import matplotlib\n",
    "import matplotlib.patches as mpatches\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "import numpy as np\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FIGSDIR = 'NEW_FIGS'\n",
    "\n",
    "baselogs = os.path.join('DATA', 'microbench-data-v2-28-03-2023')\n",
    "baselogsnew = os.path.join('DATA', 'microbench-data-v3-try2-01-04-2023')\n",
    "\n",
    "needlelogs = os.path.join(baselogs, 'thp0_needle_5TB_50mb')\n",
    "stairslogs = os.path.join(baselogs, 'thp0_multi_5TB_10g')\n",
    "\n",
    "needlelogsnew = os.path.join(baselogsnew, 'thp0_needle_5TB_50mb')\n",
    "stairslogsnew = os.path.join(baselogsnew, 'thp0_multi_5TB_10g')\n",
    "\n",
    "labelfontsize=27\n",
    "tickfontsize=20\n",
    "\n",
    "tictoclogs = {}\n",
    "for tic in ['1', '10', '100', '1000']:\n",
    "  tictoclogs[tic] = os.path.join(baselogs, \n",
    "                                'pebs-vs-ptp',\n",
    "                                'thp0_pebs_ptp_1000gb_ldrate' + tic)\n",
    "  \n",
    "tictoclogsnew = {}\n",
    "for tic in ['1', '10', '100', '1000']:\n",
    "  tictoclogsnew[tic] = os.path.join(baselogsnew, \n",
    "                                    'thp0_pebs_ptp_1000gb_ldrate' + tic)\n",
    " \n",
    "memszxptlogs = {}\n",
    "for sz in ['1', '10', '100', '1000']:\n",
    "  memszxptlogs[sz] = os.path.join(baselogs, \n",
    "                                  'damo-vs-ptp',\n",
    "                                  'thp0_damon_ptp_' + sz + 'gb')\n",
    "  \n",
    "memszxptlogsnew = {}\n",
    "for sz in ['1', '10', '100', '1000']:\n",
    "  memszxptlogsnew[sz] = os.path.join(baselogsnew, \n",
    "                                    'thp0_damon_ptp_' + sz + 'gb')\n",
    "\n",
    "monitors = {\n",
    "  'none': {'log': 'baseline', 'heat': 'none'},\n",
    "  'ptp_min': {'label': 'TS-BND', 'log': 'ptp_200000_5000_profile1', 'heat': 'square'},\n",
    "  'ptp_cmp': {'label': 'TS-FLX', 'log': 'ptp_200000_5000_profile2', 'heat': 'square'},\n",
    "  'pebs_agg': {'label': 'PMU-AGR', 'log': 'pebs_10000', 'heat': 'scatter'},\n",
    "  'pebs_mod': {'label': 'PMU-MOD', 'log': 'pebs_5000',  'heat': 'scatter'},\n",
    "  'damon_agg': {'label': 'DAMON-AGR', 'log': 'damon_200000_1000_profile0', 'heat': 'square'},\n",
    "  'damon_mod': {'label': 'DAMON-MOD', 'log': 'damon_200000_5000_profile0', 'heat': 'square'},\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "hatch_list = ['//', '\\\\\\\\', 'xx', '--', '.', '+', 'o', '*', 'h', 'H', 'D', 'd',\n",
    "              'P', 'X', 'v', '^', '<', '>', '8', 's', 'XX', 'vv', '^^', '<<', '>>', '88', 'ss']\n",
    "\n",
    "def normalize(addr, heap):\n",
    "  normaddr = 0\n",
    "  for region in heap:\n",
    "    if addr < region['start']:\n",
    "      break\n",
    "    elif addr >= region['end']:\n",
    "      normaddr += region['size']\n",
    "    else:\n",
    "      normaddr += addr - region['start']\n",
    "  return normaddr\n",
    "\n",
    "def getheap(exptlog, monitor, get_hot_region_only=False, expt_type='mini'):\n",
    "  print(exptlog, monitors[monitor])\n",
    "  logfile = os.path.join(exptlog, monitors[monitor]['log'], 'masim_log')\n",
    "  with open(logfile, 'r') as masimlog:\n",
    "    mlog = masimlog.readlines()\n",
    "    lines = [x[:-1].split() for x in mlog if x.startswith('Region')]\n",
    "    masimreg = [{'start': int(x[-3][2:], 16), \n",
    "                 'end': int(x[-1][2:], 16),\n",
    "                 'size': int(x[-1][2:], 16) - int(x[-3][2:], 16)} for x in lines]\n",
    "    lines = [x[:-1].split() for x in mlog if x.startswith('REGION_TIME')]\n",
    "    timesms = [float(x[1]) / 1000 for x in lines]\n",
    "\n",
    "    if get_hot_region_only:\n",
    "      if expt_type == 'mini':\n",
    "        assert (exptlog in memszxptlogs.values() or exptlog in memszxptlogsnew.values())\n",
    "        assert (len(masimreg) == 5)\n",
    "        return masimreg[2]\n",
    "      elif expt_type == 'stairs':\n",
    "        assert(len(timesms) == 3)\n",
    "        assert(len(masimreg) == 9)\n",
    "        return {\n",
    "          timesms[0] : [masimreg[1]],\n",
    "          timesms[0] + timesms[1] : [masimreg[3]],\n",
    "          timesms[0] + timesms[1] + timesms[2] : [masimreg[5], masimreg[7]]\n",
    "        }\n",
    "    \n",
    "    # heap_start = masimreg[-1]['start']\n",
    "    # heap_end = masimreg[0]['end']\n",
    "    # return {'start': heap_start, 'end': heap_end, 'size': heap_end - heap_start}\n",
    "    masimreg.reverse()\n",
    "    return masimreg\n",
    "\n",
    "def parse_damolog(logfile, thresh=10):\n",
    "  cols = ['ts', 'addr', 'len', 'dur', 'acc']\n",
    "  res = {}\n",
    "  with open(logfile, 'r') as log:\n",
    "    lines = [line[:-1] for line in log.readlines() if line != '\\n']\n",
    "    vals = [line.split(',') for line in lines]\n",
    "    vals2 = [v for v in vals if int(v[-1]) >= thresh]\n",
    "    for col in cols:\n",
    "      res[col] = [int(v[cols.index(col)]) for v in vals2]\n",
    "  return res\n",
    "    \n",
    "def parse_pebslog(logfile):\n",
    "  cols = ['ts', 'addr', 'hot']\n",
    "  res = {}\n",
    "  with open(logfile, 'r') as log:\n",
    "    lines = [line[:-1] for line in log.readlines() if line != '\\n']\n",
    "    vals = [line.split(',') for line in lines]\n",
    "    for col in cols:\n",
    "      res[col] = [float(v[cols.index(col)]) for v in vals]\n",
    "  return res\n",
    "\n",
    "def get_intersection_size(reg, mreg):\n",
    "  if reg['start'] >= mreg['end'] or reg['end'] <= mreg['start']:\n",
    "    return 0\n",
    "  elif mreg['start'] <= reg['start'] and reg['start'] <= mreg['end'] and mreg['end'] <= reg['end']:\n",
    "    return mreg['end'] - reg['start']\n",
    "  elif reg['start'] <= mreg['start'] and mreg['start'] <= reg['end'] and reg['end'] <= mreg['end']:\n",
    "    return reg['end'] - mreg['start']\n",
    "  elif mreg['start'] <= reg['start'] and reg['end'] <= mreg['end']:\n",
    "    return reg['end'] - reg['start']\n",
    "  elif reg['start'] <= mreg['start'] and mreg['end'] <= reg['end']:\n",
    "    return mreg['end'] - mreg['start']\n",
    "  \n",
    "def getprrecs(mregs, samplesdict):\n",
    "  timestamps = []\n",
    "  precisions = []\n",
    "  recalls = []\n",
    "\n",
    "  totalmasimsize = 0\n",
    "  for mreg in mregs:\n",
    "    totalmasimsize += mreg['end'] - mreg['start']\n",
    "\n",
    "  # print(totalmasimsize)\n",
    "  for ts in samplesdict:\n",
    "    timestamps.append(ts)\n",
    "    \n",
    "    totalregsize = 0\n",
    "    for reg in samplesdict[ts]:\n",
    "      totalregsize += reg['size']\n",
    "\n",
    "    intersection = 0\n",
    "    for reg in samplesdict[ts]:\n",
    "      for mreg in mregs:\n",
    "        intersection += get_intersection_size(reg, mreg)\n",
    "\n",
    "    precisions.append(intersection/totalregsize)\n",
    "    recalls.append(intersection/totalmasimsize)\n",
    "\n",
    "  return timestamps, precisions, recalls\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'damon_mod': [462498], 'damon_agg': [1175910], 'ptp_min': [157561], 'ptp_cmp': [118832]}\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "The number of FixedLocator locations (5), usually from a call to set_ticks, does not match the number of ticklabels (1).",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_84769/885673621.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     52\u001b[0m   \u001b[0mxoffset\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0mwidth\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     53\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 54\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mxticks\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mexpts\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtickfontsize\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     55\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0myticks\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtickfontsize\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     56\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mxlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Microbenchmarks\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlabelfontsize\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/matplotlib/pyplot.py\u001b[0m in \u001b[0;36mxticks\u001b[0;34m(ticks, labels, **kwargs)\u001b[0m\n\u001b[1;32m   1793\u001b[0m             \u001b[0ml\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1794\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1795\u001b[0;31m         \u001b[0mlabels\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xticklabels\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlabels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1796\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1797\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mlocs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabels\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36mwrapper\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m     73\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     74\u001b[0m         \u001b[0;32mdef\u001b[0m \u001b[0mwrapper\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 75\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mget_method\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     76\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     77\u001b[0m         \u001b[0mwrapper\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__module__\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mowner\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__module__\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/matplotlib/axis.py\u001b[0m in \u001b[0;36m_set_ticklabels\u001b[0;34m(self, labels, fontdict, minor, **kwargs)\u001b[0m\n\u001b[1;32m   1796\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mfontdict\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1797\u001b[0m             \u001b[0mkwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfontdict\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1798\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ticklabels\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlabels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mminor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mminor\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1799\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1800\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m_set_tick_locations\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mticks\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mminor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/matplotlib/axis.py\u001b[0m in \u001b[0;36mset_ticklabels\u001b[0;34m(self, ticklabels, minor, **kwargs)\u001b[0m\n\u001b[1;32m   1718\u001b[0m             \u001b[0;31m# remove all tick labels, so only error for > 0 ticklabels\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1719\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlocator\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlocs\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mticklabels\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mticklabels\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1720\u001b[0;31m                 raise ValueError(\n\u001b[0m\u001b[1;32m   1721\u001b[0m                     \u001b[0;34m\"The number of FixedLocator locations\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1722\u001b[0m                     \u001b[0;34mf\" ({len(locator.locs)}), usually from a call to\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: The number of FixedLocator locations (5), usually from a call to set_ticks, does not match the number of ticklabels (1)."
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# bitflips bar plot\n",
    "bflips = {}\n",
    "\n",
    "expts = ['Needle', 'Multi-phase', 'SubTB-1GB', 'SubTB-10GB', 'SubTB-100GB']\n",
    "curr_mons = ['damon_mod', 'damon_agg', 'ptp_min', 'ptp_cmp']\n",
    "\n",
    "x = np.arange(len(expts))\n",
    "figsize = (15, 6)\n",
    "dpi=100\n",
    "tickfontsize=20\n",
    "labelfontsize=27\n",
    "legendfontsize=25\n",
    "width = 0.2 # bar width\n",
    "\n",
    "\n",
    "expts = ['Multi_THP1']\n",
    "exptlog = 'DATA/thp1_multi_5TB_10g' \n",
    "\n",
    "for expt in expts:\n",
    "  for mon in curr_mons:\n",
    "\n",
    "    if expt.startswith('SubTB'):\n",
    "      if mon.startswith('damon'):\n",
    "        exptlog = memszxptlogs[expt[6:-2]]\n",
    "      else:\n",
    "        exptlog = memszxptlogsnew[expt[6:-2]]\n",
    "    elif expt == 'Needle':\n",
    "      if mon.startswith('damon'):\n",
    "        exptlog = needlelogs\n",
    "      else:\n",
    "        exptlog = needlelogsnew\n",
    "    elif expt == 'Multi-phase':\n",
    "      if mon.startswith('damon'):\n",
    "        exptlog = stairslogs\n",
    "      else:\n",
    "        exptlog = stairslogsnew\n",
    "\n",
    "    lf = os.path.join(exptlog, monitors[mon]['log'], 'flips')\n",
    "    with open(lf, 'r') as stats:\n",
    "      flips = int(stats.readlines()[0][:-1])\n",
    "      if mon not in bflips:\n",
    "        bflips[mon] = [flips]\n",
    "      else:\n",
    "        bflips[mon].append(flips)\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "\n",
    "print(bflips)\n",
    "xoffset = - 3*width/2\n",
    "for mon in curr_mons:\n",
    "  plt.bar(x + xoffset, bflips[mon], width=width, label=monitors[mon]['label'])\n",
    "  xoffset += width\n",
    "\n",
    "plt.xticks(x, expts, fontsize=tickfontsize)\n",
    "plt.yticks(fontsize=tickfontsize)\n",
    "plt.xlabel(\"Microbenchmarks\", fontsize=labelfontsize)\n",
    "plt.ylabel(\"# bit flips\", fontsize=labelfontsize)\n",
    "plt.yscale('log')\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.tick_params(axis='both', which='major', labelsize=tickfontsize)\n",
    "\n",
    "# make bars consistent (have same patterns and color) with the bars in the slowdown plot\n",
    "hatches = ['//', '\\\\\\\\', '.', '+']\n",
    "color_palette = [sns.color_palette(\"Greys\", 6)[i] for i in [0,1,4,5]]\n",
    "patterns = itertools.cycle(hatches)\n",
    "color_patterns = itertools.cycle(color_palette)\n",
    "\n",
    "loop_idx=-1\n",
    "for i, thisbar in enumerate(ax.patches):\n",
    "  if i % len(x)==0:\n",
    "    loop_idx+=1\n",
    "    curr_color=next(color_patterns)\n",
    "    curr_hatch=next(patterns)\n",
    "  if ((loop_idx % 2) ==0): # alternate patterns and no patterns\n",
    "    thisbar.set_hatch(curr_hatch)\n",
    "  thisbar.set_facecolor(curr_color)    \n",
    "  thisbar.set_edgecolor(\"k\")\n",
    "\n",
    "# legend\n",
    "legendtxt = [t.get_text() for t in plt.legend().get_texts()]\n",
    "ncols = len(curr_mons)\n",
    "ax.legend(legendtxt,\n",
    "          fontsize=legendfontsize,\n",
    "          loc='upper center',\n",
    "          bbox_to_anchor=(.50,1.14),\n",
    "          ncol=ncols,\n",
    "          fancybox=True,\n",
    "          shadow=False)\n",
    "\n",
    "ax.set_axisbelow(True)\n",
    "ax.grid(which='major', axis='y', zorder=999999.0)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "ax.get_xaxis().tick_bottom()\n",
    "ax.get_yaxis().tick_left()\n",
    "\n",
    "plt.savefig(os.path.join(FIGSDIR, 'bitflips.png'), bbox_inches='tight', dpi=dpi)\n",
    "plt.savefig(os.path.join(FIGSDIR, 'bitflips.pdf'), bbox_inches='tight', dpi=dpi)\n",
    "plt.savefig(os.path.join(FIGSDIR, 'bitflips.svg'), bbox_inches='tight', dpi=dpi)\n",
    "\n",
    "plt.clf()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "A single argument passed to legend() must be a list of labels, but found an Artist in there.",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_84769/3247910794.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     92\u001b[0m \u001b[0mlegendtxt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mt\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_texts\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     93\u001b[0m \u001b[0mncols\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcurr_mons\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 94\u001b[0;31m ax.legend(legendtxt,\n\u001b[0m\u001b[1;32m     95\u001b[0m           \u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlegendfontsize\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     96\u001b[0m           \u001b[0mloc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'upper center'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mlegend\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    297\u001b[0m         \u001b[0;34m.\u001b[0m\u001b[0;34m.\u001b[0m \u001b[0mplot\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mgallery\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mtext_labels_and_annotations\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpy\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    298\u001b[0m         \"\"\"\n\u001b[0;32m--> 299\u001b[0;31m         handles, labels, extra_args, kwargs = mlegend._parse_legend_args(\n\u001b[0m\u001b[1;32m    300\u001b[0m                 \u001b[0;34m[\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    301\u001b[0m                 \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/matplotlib/legend.py\u001b[0m in \u001b[0;36m_parse_legend_args\u001b[0;34m(axs, handles, labels, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1224\u001b[0m         \u001b[0mlabels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1225\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0many\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ml\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mArtist\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0ml\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mlabels\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1226\u001b[0;31m             raise TypeError(\"A single argument passed to legend() must be a \"\n\u001b[0m\u001b[1;32m   1227\u001b[0m                             \"list of labels, but found an Artist in there.\")\n\u001b[1;32m   1228\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: A single argument passed to legend() must be a list of labels, but found an Artist in there."
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# normalized application runtime\n",
    "runtime = {}\n",
    "\n",
    "expts = ['Needle', 'Multi-phase', 'SubTB-1GB', 'SubTB-10GB', 'SubTB-100GB']\n",
    "curr_mons = ['none', 'damon_mod', 'damon_agg', 'pebs_mod', 'pebs_agg', 'ptp_min', 'ptp_cmp']\n",
    "\n",
    "x = np.arange(len(expts))\n",
    "figsize = (15, 6)\n",
    "dpi=100\n",
    "tickfontsize=20\n",
    "labelfontsize=27\n",
    "legendfontsize=25\n",
    "width = 0.14 # bar width\n",
    "\n",
    "\n",
    "for expt in expts:\n",
    "  for mon in curr_mons:\n",
    "\n",
    "    if expt.startswith('SubTB'):\n",
    "      if mon.startswith('ptp'):\n",
    "        exptlog = memszxptlogsnew[expt[6:-2]]\n",
    "      else:\n",
    "        exptlog = memszxptlogs[expt[6:-2]]\n",
    "    elif expt == 'Needle':\n",
    "      if mon.startswith('ptp'):\n",
    "        exptlog = needlelogsnew\n",
    "      else:\n",
    "        exptlog = needlelogs\n",
    "    elif expt == 'Multi-phase':\n",
    "      if mon.startswith('ptp'):\n",
    "        exptlog = stairslogsnew\n",
    "      else:\n",
    "        exptlog = stairslogs\n",
    "    \n",
    "\n",
    "    lf = os.path.join(exptlog, monitors[mon]['log'], 'masim_log')\n",
    "    with open(lf, 'r') as stats:\n",
    "      lines = stats.readlines()\n",
    "      rtime = 0\n",
    "      for line in lines:\n",
    "        if not line.startswith('REGION_TIME'):\n",
    "          continue\n",
    "        rtime += int(line.split()[1])\n",
    "\n",
    "      if mon not in runtime:\n",
    "        runtime[mon] = [rtime]\n",
    "      else:\n",
    "        runtime[mon].append(rtime)\n",
    "\n",
    "baseline = runtime['none'].copy()\n",
    "for mon in monitors:\n",
    "  for i in range(len(runtime['none'])):\n",
    "    runtime[mon][i] /= baseline[i]\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "\n",
    "xoffset = - 5*width/2\n",
    "curr_mons = curr_mons[1:] # remove 'none'\n",
    "for mon in curr_mons:\n",
    "  plt.bar(x + xoffset, runtime[mon], width=width, label=monitors[mon]['label'])\n",
    "  xoffset += width\n",
    "\n",
    "plt.xticks(x, expts, fontsize=tickfontsize)\n",
    "plt.yticks(fontsize=tickfontsize)\n",
    "plt.xlabel(\"Microbenchmarks\", fontsize=labelfontsize)\n",
    "plt.ylabel(\"Normalized Runtime\", fontsize=labelfontsize)\n",
    "plt.grid(axis='y')\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.set_ylim([0.9, 1.1])\n",
    "ax.get_ygridlines()[2].set_color('black')\n",
    "ax.get_ygridlines()[2].set_linewidth(2)\n",
    "ax.tick_params(axis='both', which='major', labelsize=tickfontsize)\n",
    "\n",
    "hatches = ['//', '\\\\\\\\', 'xx', '--', '.', '+']\n",
    "color_palette = sns.color_palette(\"Greys\", 6)\n",
    "patterns = itertools.cycle(hatches)\n",
    "color_patterns = itertools.cycle(color_palette)\n",
    "\n",
    "loop_idx=-1\n",
    "for i, thisbar in enumerate(ax.patches):\n",
    "  if i % len(x)==0:\n",
    "    loop_idx+=1\n",
    "    curr_color=next(color_patterns)\n",
    "    curr_hatch=next(patterns)\n",
    "  if ((loop_idx % 2) ==0): # alternate patterns and no patterns\n",
    "    thisbar.set_hatch(curr_hatch)\n",
    "  thisbar.set_facecolor(curr_color)    \n",
    "  thisbar.set_edgecolor(\"k\")\n",
    "\n",
    "# legend\n",
    "legendtxt = [t for t in plt.legend().get_texts()]\n",
    "ncols = len(curr_mons) / 2\n",
    "ax.legend(legendtxt,\n",
    "          fontsize=legendfontsize,\n",
    "          loc='upper center',\n",
    "          bbox_to_anchor=(.50,1.24),\n",
    "          ncol=ncols,\n",
    "          fancybox=True,\n",
    "          shadow=False)\n",
    "\n",
    "ax.set_axisbelow(True)\n",
    "ax.grid(which='major', axis='y', zorder=999999.0)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "ax.get_xaxis().tick_bottom()\n",
    "ax.get_yaxis().tick_left()\n",
    "\n",
    "plt.savefig(os.path.join(FIGSDIR, 'slowdown.png'), bbox_inches='tight')\n",
    "plt.savefig(os.path.join(FIGSDIR, 'slowdown.pdf'), bbox_inches='tight')\n",
    "plt.savefig(os.path.join(FIGSDIR, 'slowdown.svg'), bbox_inches='tight')\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Multi-phase,damon_mod,recalls,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0.46701622009277344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,\n",
      "Multi-phase,damon_agg,recalls,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,\n",
      "Multi-phase,pebs_mod,recalls,0.035546875,0.034375,0.0375,0.0365234375,0.036328125,0.033203125,0.0349609375,0.03515625,0.036328125,0.0337890625,0.034375,0.03515625,0.038671875,0.0392578125,0.0365234375,0.035546875,0.0322265625,0.03515625,0.035546875,0.03671875,0.0427734375,0.0376953125,0.038671875,0.03671875,0.0384765625,0.037109375,0.0361328125,0.033984375,0.0388671875,0.03671875,0.040234375,0.0375,0.0361328125,0.037890625,0.0357421875,0.0353515625,0.035546875,0.0369140625,0.0380859375,0.03515625,0.033984375,0.0365234375,0.0330078125,0.036328125,0.0359375,0.033203125,0.0357421875,0.0359375,0.037109375,0.0390625,0.0375,0.0373046875,0.041796875,0.03515625,0.0345703125,0.0369140625,0.035546875,0.03515625,0.040625,0.0373046875,0.0349609375,0.038671875,0.034765625,0.0345703125,0.0349609375,0.040234375,0.037109375,0.034765625,0.0365234375,0.03671875,0.0359375,0.0365234375,0.0373046875,0.0373046875,0.0357421875,0.0392578125,0.040234375,0.034375,0.0359375,0.0326171875,0.0359375,0.0337890625,0.039453125,0.0333984375,0.03215866088867188,0.0369140625,0.0349609375,0.0369140625,0.03515625,0.03671875,0.034375,0.0353515625,0.03515625,0.0353515625,0.0359375,0.034765625,0.0333984375,0.0341796875,0.0390625,0.0376953125,0.0392578125,0.033984375,0.0419921875,0.0375,0.034375,0.0380859375,0.0388671875,0.03671875,0.0359375,0.0375,0.0337890625,0.03515625,0.0326171875,0.0359375,0.0392578125,0.034375,0.0404296875,0.0357421875,0.037109375,0.040625,0.03515625,0.0380859375,0.03515625,0.0380859375,0.034765625,0.0337890625,0.0412109375,0.0337890625,0.033525848388671876,0.0353515625,0.0365234375,0.032489776611328125,0.0373046875,0.0361328125,0.03671875,0.0328125,0.0373046875,0.033984375,0.037109375,0.0408203125,0.03515625,0.0412109375,0.0365234375,0.036786651611328124,0.034765625,0.0388671875,0.0384765625,0.0384765625,0.037109375,0.0337890625,0.03515625,0.0373046875,0.030859375,0.03515625,0.0345703125,0.036328125,0.034765625,0.03801803588867188,0.0369140625,0.0322265625,0.018359375,0.01943359375,0.0208984375,0.02119140625,0.022265625,0.0197265625,0.0177734375,0.02060546875,0.0193359375,0.018359375,0.02021484375,0.01826171875,0.01982421875,0.01923828125,0.01845703125,0.020703125,0.020408248901367186,0.01796875,0.01826171875,0.017869186401367188,0.01953125,0.0201171875,0.0212890625,0.01953125,0.02080078125,0.01865234375,0.01904296875,0.02001953125,0.0212890625,0.01875,0.0189453125,0.01865234375,0.020638275146484374,0.02138671875,0.01865234375,0.020703125,0.02080078125,0.0212890625,0.019921875,0.02080078125,0.0212890625,0.02109375,0.0208984375,0.0197265625,0.018359375,0.02109375,0.0212890625,0.0205078125,0.01728515625,0.01806640625,0.019921875,0.01796875,0.0185546875,0.0203125,0.0197265625,0.0216796875,0.01962890625,0.0171875,0.01904296875,0.01943359375,0.018359375,0.01962890625,0.02021484375,0.0208984375,0.022265625,0.0203125,0.0177734375,0.02001953125,0.02099609375,0.01865234375,0.01982421875,0.01923828125,0.0185546875,0.01904296875,0.018552780151367188,0.0201171875,0.0208984375,0.02314453125,0.02041015625,0.0193359375,0.0185546875,0.02080078125,0.01904296875,0.02275390625,0.01806640625,0.0205078125,0.01845703125,0.02041015625,0.01875,\n",
      "Multi-phase,pebs_agg,recalls,0.044921875,0.0451171875,0.0427734375,0.0416015625,0.045703125,0.0419921875,0.0453125,0.0357421875,0.0435546875,0.0416015625,0.047265625,0.044140625,0.04140625,0.04453125,0.0412109375,0.0447265625,0.040234375,0.0416015625,0.0416015625,0.0435546875,0.048046875,0.0474609375,0.03984375,0.044921875,0.0408203125,0.04140625,0.045703125,0.0439453125,0.0466796875,0.044140625,0.0443359375,0.04296875,0.039453125,0.0416015625,0.0431640625,0.045703125,0.043359375,0.0466796875,0.04453125,0.0427734375,0.04375,0.0431640625,0.044921875,0.0478515625,0.0427734375,0.04453125,0.0466796875,0.0412109375,0.0419921875,0.0431640625,0.0431640625,0.0431640625,0.0431640625,0.0455078125,0.046875,0.04375,0.0470703125,0.043359375,0.0453125,0.0458984375,0.04765625,0.0404296875,0.040234375,0.0412109375,0.041796875,0.04296875,0.0419921875,0.040234375,0.04296875,0.0421875,0.040625,0.0400390625,0.044921875,0.0423828125,0.0412109375,0.0392578125,0.0408203125,0.0404296875,0.045703125,0.042578125,0.0212890625,0.0447265625,0.0439453125,0.041015625,0.0427734375,0.04609375,0.044921875,0.039453125,0.044140625,0.04375,0.04296875,0.0494140625,0.0439453125,0.0392578125,0.040625,0.043096160888671874,0.0455078125,0.0392578125,0.04453125,0.045185089111328125,0.0458984375,0.045635223388671875,0.04140625,0.0453125,0.04609375,0.0443359375,0.0390625,0.0443359375,0.0443359375,0.045703125,0.0439453125,0.0439453125,0.044921875,0.04453125,0.0453125,0.0404296875,0.0490234375,0.0427734375,0.0388671875,0.0447265625,0.0427734375,0.042578125,0.0455078125,0.0482421875,0.0439453125,0.0412109375,0.043359375,0.0435546875,0.0455078125,0.0447265625,0.044140625,0.038671875,0.0466796875,0.042578125,0.0423828125,0.044140625,0.0490234375,0.0390625,0.04375,0.044140625,0.04296875,0.0474609375,0.044140625,0.0392578125,0.0412109375,0.0484375,0.0455078125,0.0439453125,0.04296875,0.0447265625,0.042578125,0.035546875,0.04296875,0.04453125,0.046484375,0.0390625,0.0447265625,0.039453125,0.0435546875,0.0431640625,0.0484375,0.034375,0.025,0.022265625,0.0234375,0.0255859375,0.0232421875,0.0240234375,0.02431640625,0.02138671875,0.02294921875,0.0228515625,0.0248046875,0.02412109375,0.02529296875,0.0234375,0.02080078125,0.02177734375,0.0234375,0.02275390625,0.025390625,0.0228515625,0.02197265625,0.026009368896484374,0.0240234375,0.02451171875,0.02236328125,0.02412109375,0.02392578125,0.02392578125,0.02568359375,0.0255859375,0.02333984375,0.0255859375,0.02431640625,0.02451171875,0.02333984375,0.023860931396484375,0.02265625,0.021875,0.025095748901367187,0.02587890625,0.0248046875,0.02236328125,0.02216796875,0.023142623901367187,0.02685546875,0.025,0.02392578125,0.02529296875,0.0220703125,0.02490234375,0.02294921875,0.02412109375,0.025,0.0232421875,0.022265625,0.02236328125,0.02626953125,0.0232421875,0.02607421875,0.02392578125,0.021842193603515626,0.0220703125,0.02470703125,0.02158203125,0.02333984375,0.0255859375,0.02158203125,0.0240234375,0.0248046875,0.0251953125,0.0228515625,0.02216796875,0.02470703125,0.023828125,0.02412109375,0.025,0.0240234375,0.0220703125,0.0240234375,0.02333984375,0.02568359375,0.02373046875,0.02236328125,0.0203125,0.0234375,0.02177734375,0.024609375,\n",
      "Multi-phase,ptp_min,recalls,0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,0.9997951507568359,0.9997470855712891,0.9993167877197265,0.999639892578125,0.9992156982421875,0.9993267059326172,0.9985664367675782,0.9985214233398437,0.9981159210205078,0.99794921875,0.9978244781494141,0.9966472625732422,0.9958759307861328,0.9963668823242188,0.9967491149902343,0.9956649780273438,0.9935214996337891,0.9938087463378906,0.9950096130371093,0.9932872772216796,0.9922740936279297,0.9941230773925781,0.992333984375,0.9936813354492188,0.9916618347167969,0.9941032409667969,0.9929882049560547,0.992129135131836,0.9939163208007813,0.9930557250976563,0.9913604736328125,0.9936405181884765,0.9921104431152343,0.993893051147461,0.9930118560791016,0.9935253143310547,0.991085433959961,0.9917369842529297,0.9902923583984375,0.9914600372314453,0.9910022735595703,0.9916961669921875,0.9910438537597657,0.9908008575439453,0.992490005493164,0.9916702270507812,0.991909408569336,0.9905815124511719,0.9900047302246093,0.9904075622558594,0.9899261474609375,0.9901054382324219,0.9889072418212891,0.989398193359375,0.9887229919433593,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9877147674560547,0.9874237060546875,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.9870761871337891,0.0,0.0,0.0,0.0,0.0,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0.9894817352294922,0,0.0,0.0,0.0,0.0,0.49230003356933594,0.49230003356933594,0.49230003356933594,1.0,0.49230003356933594,0.5,0.49760093688964846,1.0,1.0,0.9996578216552734,0.9996578216552734,0.8036844253540039,0.8036844253540039,0.9996578216552734,0.9996578216552734,0.9764516830444336,0.9762910842895508,0.9762668609619141,0.9762235641479492,0.9760505676269531,0.9765218734741211,0.9994865417480469,0.9761770248413086,0.9763336181640625,0.9995859146118165,0.9990581512451172,0.9995092391967774,0.9995092391967774,0.9993976593017578,0.9992671966552734,0.9994802474975586,0.999388313293457,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9991737365722656,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9989734649658203,0.9988771438598633,0.9988771438598633,0.9987472534179688,0.9986213684082031,0.998866081237793,0.9986213684082031,0.9988662719726562,0.9987928390502929,0.9986101150512695,0.9987058639526367,0.9983373641967773,0.9986465454101563,0.9981136322021484,0.9986284255981446,0.998164176940918,0.997439956665039,0.9973474502563476,0.9975383758544922,0.9969934463500977,0.997691535949707,0.9980569839477539,0.9972116470336914,0.9977054595947266,0.9976348876953125,0.996051025390625,0.9969507217407226,0.9962312698364257,0.997433090209961,0.9968673706054687,0.9976318359375,0.9972522735595704,0.9969734191894531,0.9976163864135742,0.9972410202026367,0.9967786788940429,0.9972221374511718,0.9974609375,0.9967626571655274,0.9969137191772461,0.996380615234375,0.9975240707397461,0.9966165542602539,0.997494888305664,0.997736930847168,0.9976991653442383,0.9971260070800781,0.9972057342529297,0.997463607788086,0.9969751358032226,0.9970237731933593,0.9963869094848633,0.9969192504882812,0.9974285125732422,0.9965112686157227,0.9975370407104492,0.9972599029541016,0.9975898742675782,0.9960124969482422,0.997495460510254,0.9965808868408204,0.9976318359375,0.9978853225708008,0.9976238250732422,0.9971626281738282,0.9975727081298829,0.9973072052001953,0.9969884872436523,0.9962596893310547,0.9972789764404297,0.996427345275879,0.9974620819091797,0.9969816207885742,0.9971319198608398,0.9969314575195313,0.9975482940673828,0.997525978088379,0.9965919494628906,0.997677230834961,0.9977800369262695,0.9973148345947266,0.9974819183349609,0.9969385147094727,0.9972606658935547,0.9974340438842774,0.9975034713745117,0.9970087051391602,0.9973308563232421,0.997072410583496,0.9972360610961915,0.9961193084716797,0.9973186492919922,0.9968597412109375,0.9968044281005859,0.9975008010864258,0.9971549987792969,0.9971481323242187,0.996760368347168,0.9972436904907227,0.9970302581787109,0.996797752380371,0.9967082977294922,0.9970237731933593,0.9963796615600586,0.997370719909668,0.9967245101928711,0.9976913452148437,0.9961126327514649,0.9977540969848633,0.9967060089111328,0.9962587356567383,0.996681022644043,0.996793556213379,0.9967649459838868,0.4972690582275391,0.8982303619384766,0.8980661392211914,0.8975227355957032,0.8970529556274414,0.8968910217285156,0.8983234405517578,0.8976676940917969,0.8979808807373046,0.8952384948730469,0.8990898132324219,0.8990694046020508,0.8987285614013671,0.8988037109375,0.8987205505371094,0.8988231658935547,0.8986198425292968,0.8986335754394531,0.8979341506958007,0.8980560302734375,0.897821044921875,0.8975358963012695,0.89759521484375,0.8973249435424805,0.8973566055297851,0.8965864181518555,0.897182846069336,0.8964506149291992,0.8980848312377929,0.8974967956542969,0.8973213195800781,0.8982681274414063,0.8980062484741211,0.8983654022216797,0.8970617294311524,0.8977226257324219,0.8979520797729492,0.898187255859375,0.8971464157104492,0.8974876403808594,0.8975595474243164,0.8982425689697265,0.8978582382202148,0.8975194931030274,0.8972402572631836,0.8973804473876953,0.9987722396850586,0.8977664947509766,0.8970554351806641,0.8978355407714844,0.8976963043212891,0.8968032836914063,0.8981769561767579,0.8975357055664063,0.8974536895751953,0.8973789215087891,0.8974903106689454,0.89755859375,0.8967384338378906,0.8965507507324219,0.8963924407958984,0.8969366073608398,0.8971340179443359,0.8961143493652344,0.8961404800415039,0.8965517044067383,0.8962547302246093,0.8977752685546875,0.8976137161254882,0.8971975326538086,0.8971572875976562,0.8970254898071289,0.8973897933959961,0.8967567443847656,0.8965198516845703,0.8961324691772461,0.8963022232055664,0.8970197677612305,0.8965925216674805,0.8966590881347656,0.8952821731567383,0.8962072372436524,0.8961893081665039,0.8960775375366211,0.895144271850586,0.8960891723632812,0.8965198516845703,0.895662498474121,0.8951593399047851,0.8956134796142579,0.8964340209960937,0.8954942703247071,0.8957683563232421,0.8958894729614257,0.8958065032958984,0.8963708877563477,0.8960065841674805,0.8971145629882813,0.8971153259277344,0.8967212677001953,0.896746826171875,0.8963441848754883,0.8958654403686523,0.8955669403076172,0.8961477279663086,0.9954166412353516,0.997195816040039,0.9966726303100586,0.992762565612793,0.9922256469726562,0.9929384231567383,0.9933494567871094,0.9930784225463867,0.9925498962402344,0.9925399780273437,0.9929708480834961,0.9929309844970703,0.9928089141845703,0.9939258575439454,0.9935195922851563,0.9930438995361328,0.9924896240234375,0.9920448303222656,0.9922847747802734,0.9933023452758789,0.9933752059936524,0.992279052734375,0.9932540893554688,0.9922885894775391,0.9932605743408203,0.9929759979248047,0.9922420501708984,0.9928010940551758,0.9927804946899415,0.9930078506469726,0.9932567596435546,0.9925943374633789,0.9939945220947266,0.9928569793701172,0.9927846908569335,0.9933120727539062,0.9931249618530273,0.99210205078125,0.9930408477783204,0.9940481185913086,0.9938316345214844,0.9934906005859375,0.9931814193725585,0.9927026748657226,0.993283462524414,0.9931943893432618,0.9935602188110352,0.9932167053222656,0.9921863555908204,0.99403076171875,0.9942258834838867,0.9937192916870117,0.9939342498779297,0.9930099487304688,0.9939428329467773,0.9936328887939453,0.9933408737182617,0.9930000305175781,0.9937963485717773,0.992802619934082,0.9937337875366211,0.9939308166503906,0.9937124252319336,0.993349266052246,0.9929355621337891,0.9935483932495117,0.9932197570800781,0.9942693710327148,0.9936222076416016,0.9938116073608398,0.9935199737548828,0.9933086395263672,0.9928617477416992,0.9936412811279297,0.9940351486206055,0.9936290740966797,0.9922431945800781,0.9929824829101562,0.9937601089477539,0.992817497253418,0.993134880065918,\n",
      "Multi-phase,ptp_cmp,recalls,0,0,0,0,0,0.9455760955810547,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0,0,1.0,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,0.8383220672607422,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0,0.0,0.9842069625854493,0.9842069625854493,0.9842069625854493,0.9842069625854493,0.9842069625854493,0.9842069625854493,0.9842069625854493,0.9831485748291016,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9829286575317383,0.9824440002441406,0.9824440002441406,0.9824440002441406,0.9824440002441406,0.9824440002441406,0.9824440002441406,0.9824440002441406,0.9824440002441406,0.48398704528808595,0.48398704528808595,0.48398704528808595,0.48398704528808595,0.9839870452880859,0.9839870452880859,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6749114990234375,0.6741754531860351,0.6741754531860351,0.9832509994506836,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.991111946105957,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9832509994506836,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.9753189086914062,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.991111946105957,0.9899711608886719,0.9899711608886719,0.9899711608886719,0.9899711608886719,0.9899711608886719,0.9979032516479492,0.9979032516479492,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.997639274597168,0.49899997711181643,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.49899997711181643,0.948916244506836,0.49899997711181643,0.49899997711181643,0.49899997711181643,0.49899997711181643,0.49899997711181643,0.49899997711181643,0.49899997711181643,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.948916244506836,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,0.9453729629516602,\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# accuracy and coverage\n",
    "# expts = ['SubTB-1GB', 'SubTB-10GB', 'SubTB-100GB']\n",
    "expts = ['Multi-phase']\n",
    "curr_mons = ['damon_mod', 'damon_agg', 'pebs_mod', 'pebs_agg', 'ptp_min', 'ptp_cmp']\n",
    "threshold = 3 # 3 for coverage on multi-phase, 10 for all else\n",
    "maxts = 250000 # set to 250000 for multi-phase, 20000 for all else\n",
    "grid = False # set to False for multi-phase, True else\n",
    "\n",
    "scatter = True # set to True to generate scatter plot\n",
    "\n",
    "# if empty, save all plots. if non-empty, save only plots with filenames (without extn) in this list\n",
    "# save_only = []\n",
    "# save_only = ['recalls_SubTB-10GB'] \n",
    "save_only = ['recalls_Multi-phase_scatter'] \n",
    "# save_only = ['precisions_Multi-phase_scatter'] \n",
    "\n",
    "figsize=(20,16)\n",
    "dpi=100\n",
    "labelfontsize=28\n",
    "tickfontsize=18\n",
    "legendfontsize=16\n",
    "linewidth=2\n",
    "\n",
    "for expt in expts:\n",
    "  data = {}\n",
    "  for mon in curr_mons:\n",
    "\n",
    "    if expt.startswith('SubTB'):\n",
    "      if mon.startswith('ptp'):\n",
    "        exptlog = memszxptlogsnew[expt[6:-2]]\n",
    "      else:\n",
    "        exptlog = memszxptlogs[expt[6:-2]]\n",
    "    elif expt == 'Needle':\n",
    "      if mon.startswith('ptp'):\n",
    "        exptlog = needlelogsnew\n",
    "      else:\n",
    "        exptlog = needlelogs\n",
    "    elif expt == 'Multi-phase':\n",
    "      if mon.startswith('ptp'):\n",
    "        exptlog = stairslogsnew\n",
    "      else:\n",
    "        exptlog = stairslogs\n",
    "\n",
    "    if not mon.startswith('pebs'):\n",
    "      if mon.startswith('damon') and expt == 'Multi-phase':\n",
    "        thresh=1\n",
    "      else:\n",
    "        thresh=threshold\n",
    "      res = parse_damolog(os.path.join(exptlog, monitors[mon]['log'], 'damo-regions'), thresh=thresh)\n",
    "\n",
    "      entries = {}\n",
    "      for r in range(len(res['ts'])):\n",
    "        ts = int(res['ts'][r])\n",
    "        regstart = int(res['addr'][r])\n",
    "        regsize = int(res['len'][r])\n",
    "        dur = int(res['dur'][r])\n",
    "        acc = int(res['acc'][r])\n",
    "\n",
    "        if acc < thresh:\n",
    "          continue\n",
    "\n",
    "        if ts not in entries:\n",
    "          entries[ts] = [{'start':regstart, 'size':regsize, 'end':regstart+regsize}]\n",
    "        else:\n",
    "          entries[ts].append({'start':regstart, 'size':regsize, 'end':regstart+regsize})\n",
    "          \n",
    "      if expt.startswith('SubTB'):\n",
    "        masimreg = getheap(exptlog, mon, get_hot_region_only=True)\n",
    "        [timestamps, pr, rc] = getprrecs([masimreg], entries)\n",
    "\n",
    "      elif expt == 'Multi-phase':\n",
    "        masimstairs = getheap(exptlog, mon, get_hot_region_only=True, expt_type='stairs')\n",
    "        timestamps, pr, rc = [], [], []\n",
    "        lasttime = 0\n",
    "        for time in masimstairs:\n",
    "          rgs = masimstairs[time]\n",
    "          batch = {}\n",
    "          for e in entries:\n",
    "            if e <= time and e > lasttime:\n",
    "              batch[e] = entries[e]\n",
    "          [t, p, r] = getprrecs(rgs, batch)\n",
    "          timestamps += t\n",
    "          pr += p\n",
    "          rc += r\n",
    "          lasttime = time\n",
    "\n",
    "      data[mon] = {'timestamps':timestamps, 'precisions':pr, 'recalls':rc}\n",
    "\n",
    "    else:\n",
    "      res = parse_pebslog(os.path.join(exptlog, monitors[mon]['log'], 'pebs_log'))\n",
    "\n",
    "      entries = {}\n",
    "      nextts = 0\n",
    "      aggr_intval = 1.0\n",
    "      for r in range(len(res['ts'])):\n",
    "        ts = int(res['ts'][r]) # ms\n",
    "        addr = int(res['addr'][r])\n",
    "        regsize = 2 * 1024 * 1024\n",
    "        regstart = int(addr / regsize) * regsize\n",
    "        acc = int(res['hot'][r])\n",
    "\n",
    "        if ts >= nextts:\n",
    "          nextts += aggr_intval\n",
    "          entries[nextts * 1000] = [{'start':regstart, 'size':regsize, 'end':regstart+regsize}]\n",
    "        else:\n",
    "          found = False\n",
    "          for reg in entries[nextts * 1000]:\n",
    "            if reg['start'] == regstart:\n",
    "              found = True\n",
    "\n",
    "          if not found:\n",
    "            entries[nextts *1000].append({'start':regstart, 'size':regsize, 'end':regstart+regsize})\n",
    "      \n",
    "      if expt.startswith('SubTB'):\n",
    "        masimreg = getheap(exptlog, mon, get_hot_region_only=True)\n",
    "        [timestamps, pr, rc] = getprrecs([masimreg], entries)\n",
    "\n",
    "      elif expt == 'Multi-phase':\n",
    "        masimstairs = getheap(exptlog, mon, get_hot_region_only=True, expt_type='stairs')\n",
    "        timestamps, pr, rc = [], [], []\n",
    "        lasttime = 0\n",
    "        for time in masimstairs:\n",
    "          rgs = masimstairs[time]\n",
    "          batch = {}\n",
    "          for e in entries:\n",
    "            if e <= time and e > lasttime:\n",
    "              batch[e] = entries[e]\n",
    "          [t, p, r] = getprrecs(rgs, batch)\n",
    "          timestamps += t\n",
    "          pr += p\n",
    "          rc += r\n",
    "          lasttime = time\n",
    "\n",
    "      data[mon] = {'timestamps':timestamps, 'precisions':pr, 'recalls':rc}\n",
    "\n",
    "  for key in ['precisions', 'recalls']:\n",
    "    markers = {'damon_mod':'+', 'pebs_mod':'+', 'ptp_min':'+',\n",
    "              'damon_agg':'^', 'pebs_agg':'^', 'ptp_cmp':'^'}\n",
    "    colors = {'damon_mod':'blue', 'pebs_mod':'red', 'ptp_min':'dimgrey',\n",
    "              'damon_agg':'navy', 'pebs_agg':'maroon', 'ptp_cmp':'black'}\n",
    "    mind=0\n",
    "    for mon in data:\n",
    "      d = data[mon]\n",
    "      ts = []\n",
    "      vals = []\n",
    "      if len(d[key]):\n",
    "        for f in range(len(d['timestamps'])):\n",
    "          if d['timestamps'][f] < maxts:\n",
    "            ts.append(d['timestamps'][f]/1000)\n",
    "            vals.append(d[key][f])\n",
    "        if mon.startswith('pebs'):\n",
    "          intval = 1\n",
    "        else:\n",
    "          intval = 0.2\n",
    "\n",
    "        lastts = 0\n",
    "        nexttsid = 0\n",
    "        newts = []\n",
    "        newvals = []\n",
    "        while(nexttsid < len(ts)):\n",
    "          if ts[nexttsid] - lastts > 1.5*intval:\n",
    "            lastts += intval\n",
    "            newts.append(lastts)\n",
    "            newvals.append(0)\n",
    "          else:\n",
    "            lastts = ts[nexttsid]\n",
    "            newts.append(lastts)\n",
    "            newvals.append(vals[nexttsid])\n",
    "            nexttsid += 1\n",
    "\n",
    "        while newts[-1] < maxts/1000 - 1.5*intval:\n",
    "          n = newts[-1]\n",
    "          newts.append(n + intval)\n",
    "          newvals.append(0)\n",
    "\n",
    "        ts = newts\n",
    "        vals = newvals\n",
    "   \n",
    "        if scatter:\n",
    "          plt.scatter(ts, vals, \n",
    "                      label=monitors[mon]['label'], \n",
    "                      linewidths=linewidth, \n",
    "                      s=.5, \n",
    "                      marker=markers[mon],\n",
    "                      color=colors[mon])\n",
    "          mind+=1\n",
    "        else:\n",
    "          plt.plot(ts, vals, \n",
    "                  label=monitors[mon]['label'], \n",
    "                  linewidth=linewidth)\n",
    "        if key == 'recalls':\n",
    "          print(expt, mon, key, sep=',', end=',')\n",
    "          for v in vals:\n",
    "            print(v, end=',')\n",
    "          print('')\n",
    "\n",
    "      else:\n",
    "        t = np.arange(0,maxts/1000,0.2)\n",
    "        if scatter:\n",
    "          plt.scatter(t, [0]*len(t), label=monitors[mon]['label'], linewidths=linewidth, \n",
    "                      s=.5, \n",
    "                      marker=markers[mon],\n",
    "                      color=colors[mon])\n",
    "          mind+=1\n",
    "        else:\n",
    "          plt.plot(t, [0]*len(t), label=monitors[mon]['label'], linewidth=linewidth)\n",
    "        if key == 'recalls':\n",
    "          print(expt, mon, '0', sep=',')\n",
    "\n",
    "    ax = plt.gca()\n",
    "    ax.set_ylim([-0.05, 1.05])\n",
    "    ax.set_xlim([0, maxts/1000])\n",
    "    ax.tick_params(axis='both', which='major', labelsize=tickfontsize)\n",
    "    ax.yaxis.set_major_locator(MaxNLocator(integer=False, prune='both', nbins=len(curr_mons)))\n",
    "\n",
    "    plt.yticks(np.arange(0,1.1,0.1), fontsize=15)\n",
    "    plt.xticks(fontsize=15)\n",
    "    plt.legend(loc='lower right', fontsize=15)\n",
    "    plt.xlabel(\"Time (in seconds)\", fontsize=labelfontsize)\n",
    "    if key == 'precisions':\n",
    "      plt.ylabel(\"Accuracy\", fontsize=labelfontsize)\n",
    "    else:\n",
    "      plt.ylabel(\"Coverage\", fontsize=labelfontsize)\n",
    "\n",
    "    legendtxt = [t.get_text() for t in plt.legend().get_texts()]\n",
    "    if scatter:\n",
    "      legend = ax.legend(legendtxt,\n",
    "                fontsize=legendfontsize,\n",
    "                loc='upper center',\n",
    "                bbox_to_anchor=(.45,1.28),\n",
    "                ncol=3,\n",
    "                fancybox=True,\n",
    "                shadow=False)\n",
    "      for h in legend.legendHandles:\n",
    "        h._sizes = [120]\n",
    "    else:\n",
    "      idx=0\n",
    "      for lt in legendtxt:\n",
    "        if lt==\"TS-BND\":\n",
    "          ax.lines[idx].set_linestyle(\"dotted\")\n",
    "          ax.lines[idx].set_color(\"green\")\n",
    "        elif lt==\"TS-FLX\":\n",
    "          ax.lines[idx].set_color(\"k\")\n",
    "          ax.lines[idx].set_linestyle(\"solid\")\n",
    "        elif lt==\"DAMON-AGR\":\n",
    "          ax.lines[idx].set_linestyle(\"solid\")\n",
    "          ax.lines[idx].set_color(\"blue\")\n",
    "        elif lt==\"DAMON-MOD\":\n",
    "          ax.lines[idx].set_linestyle(\"dotted\")\n",
    "          ax.lines[idx].set_color(\"darkblue\")\n",
    "        elif lt==\"PMU-AGR\":\n",
    "          ax.lines[idx].set_linestyle(\"solid\")\n",
    "          ax.lines[idx].set_color(\"red\")\n",
    "        elif lt==\"PMU-MOD\":\n",
    "          ax.lines[idx].set_linestyle(\"dotted\")\n",
    "          ax.lines[idx].set_color(\"darkred\")\n",
    "        idx+=1\n",
    "      ax.legend(legendtxt,\n",
    "                fontsize=legendfontsize,\n",
    "                loc='upper center',\n",
    "                bbox_to_anchor=(.45,1.22),\n",
    "                ncol=3,\n",
    "                fancybox=True,\n",
    "                shadow=False)\n",
    "    \n",
    "    ax.set_axisbelow(True)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(True)\n",
    "    ax.get_xaxis().tick_bottom()\n",
    "    ax.get_yaxis().tick_left()\n",
    "\n",
    "    if grid:\n",
    "      ax.grid(which='major', axis='y', zorder=999999.0)\n",
    "\n",
    "    fname = key + '_' + expt\n",
    "    if scatter:\n",
    "      fname += '_scatter'\n",
    "    if len(save_only) == 0 or fname in save_only:\n",
    "      # plt.savefig(os.path.join(FIGSDIR, fname+'.png'), dpi=dpi, bbox_inches='tight')\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.svg'), dpi=dpi, bbox_inches='tight')\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.pdf'), dpi=dpi, bbox_inches='tight')\n",
    "    plt.clf()\n",
    "      \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# heatmaps - needle + multi-phase\n",
    "\n",
    "# expts = ['Needle', 'Multi-phase']\n",
    "# expts = ['Multi-phase']\n",
    "expts = ['Needle']\n",
    "curr_mons = ['damon_mod', 'damon_agg', 'pebs_mod', 'pebs_agg', 'ptp_min', 'ptp_cmp']\n",
    "# curr_mons = ['damon_mod', 'damon_agg']\n",
    "threshold = 8 # 1 for damon_mod and damon_agg in multi-phase, 10 else\n",
    "\n",
    "# if empty, save all plots. if non-empty, save only plots with filenames (without extn) in this list\n",
    "save_only = []\n",
    "\n",
    "figsize=(15,16)\n",
    "dpi=100\n",
    "labelfontsize=72\n",
    "tickfontsize=48\n",
    "linewidth=2\n",
    "\n",
    "xlimits = {'Needle':400, 'Multi-phase':250}\n",
    "logs = {'Needle':[needlelogs, needlelogsnew], 'Multi-phase':[stairslogs, stairslogsnew]}\n",
    "ylimit = 4.99*2**40\n",
    "heapsize = 5*2**40\n",
    "yticks = np.arange(0, int(1.1 * heapsize), step=int(heapsize / 5))\n",
    "yticklabs = [str(i)+'TB' for i in range(6)]\n",
    "\n",
    "for expt in expts:\n",
    "  xlimit = xlimits[expt]\n",
    "  for mon in curr_mons:\n",
    "\n",
    "    if mon.startswith('ptp'):\n",
    "      exptlog = logs[expt][1]\n",
    "    else:\n",
    "      exptlog = logs[expt][0]\n",
    "\n",
    "    heap = getheap(exptlog, mon)\n",
    "    plt.figure(figsize=figsize, dpi=dpi)\n",
    "    ax = plt.gca()\n",
    "\n",
    "    if not mon.startswith('pebs'):\n",
    "      res = parse_damolog(os.path.join(exptlog, monitors[mon]['log'], 'damo-regions'), thresh=threshold)\n",
    "      y = [normalize(addr, heap) for addr in res['addr']]\n",
    "      x = [ts/1000 for ts in res['ts']]\n",
    "\n",
    "      plt.scatter(x=max(x + [xlimit]), y=heapsize, s=0)\n",
    "      plt.scatter(x=0, y=0, s=0)\n",
    "\n",
    "      try:\n",
    "        num_patches = 0\n",
    "        for i in range(len(x)):\n",
    "          rect = mpatches.Rectangle((x[i], y[i]), 0.2, res['len'][i],\n",
    "                                    fill=True, \n",
    "                                    alpha=0.9,\n",
    "                                    edgecolor='red',\n",
    "                                    linewidth=2,\n",
    "                                    facecolor=\"red\")\n",
    "          ax.add_patch(rect)\n",
    "          num_patches += 1\n",
    "      except:\n",
    "        pass\n",
    "\n",
    "    else:\n",
    "      res = parse_pebslog(os.path.join(exptlog, monitors[mon]['log'], 'pebs_log'))\n",
    "      y = [normalize(addr, heap) for addr in res['addr']]\n",
    "      x = res['ts']\n",
    "\n",
    "      try:\n",
    "        X,Y = [],[]\n",
    "        for i in range(len(x)):\n",
    "          if y[i] < 100000 or y[i] > ylimit:\n",
    "            continue\n",
    "          X.append(x[i])\n",
    "          Y.append(y[i])\n",
    "        plt.scatter(X, Y, s=0.25, alpha=1, c=\"red\", edgecolor='red', linewidths=.5)\n",
    "      except:\n",
    "        pass\n",
    "\n",
    "    ax.set_ylim([0, heapsize])\n",
    "    ax.set_xlim([0, max(x + [xlimit])])\n",
    "    ax.set_rasterized(True)\n",
    "\n",
    "    plt.yticks(yticks, yticklabs, fontsize=tickfontsize)\n",
    "    plt.xticks(fontsize=tickfontsize)\n",
    "    plt.xlabel(\"Time (secs) \", fontsize=labelfontsize)\n",
    "    plt.ylabel(\"Address space (heap)\", fontsize=labelfontsize)\n",
    "    plt.subplots_adjust(right=0.97)\n",
    "\n",
    "    fname = 'heats_'+expt+'_'+mon\n",
    "    if len(save_only) == 0 or fname in save_only:\n",
    "      # plt.savefig(os.path.join(FIGSDIR, fname+'.png'), bbox_inches = \"tight\")\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.svg'), bbox_inches = \"tight\")\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.pdf'), bbox_inches = \"tight\")\n",
    "    plt.clf()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# heatmaps - Sub-terabyte\n",
    "\n",
    "expts = ['SubTB-1GB', 'SubTB-10GB', 'SubTB-100GB']\n",
    "# expts = ['SubTB-10GB']\n",
    "curr_mons = ['damon_mod', 'damon_agg', 'pebs_mod', 'pebs_agg', 'ptp_min', 'ptp_cmp']\n",
    "# curr_mons = ['ptp_cmp']\n",
    "threshold = 10 # 1 for Access-intensity\n",
    "\n",
    "# if empty, save all plots. if non-empty, save only plots with filenames (without extn) in this list\n",
    "# save_only = ['heats_SubTB-10GB_ptp_cmp']\n",
    "save_only=[]\n",
    "\n",
    "figsize=(15,16)\n",
    "dpi=100\n",
    "labelfontsize=80\n",
    "tickfontsize=72\n",
    "linewidth=2\n",
    "\n",
    "logs = {\n",
    "  'SubTB-1GB':[memszxptlogs['1'], memszxptlogsnew['1']],\n",
    "  'SubTB-10GB':[memszxptlogs['10'], memszxptlogsnew['10']],\n",
    "  'SubTB-100GB':[memszxptlogs['100'], memszxptlogsnew['100']],\n",
    "  }\n",
    "ylimits = {\n",
    "  'SubTB-1GB':1*(2**30),\n",
    "  'SubTB-10GB':10*(2**30),\n",
    "  'SubTB-100GB':100*(2**30),\n",
    "  }\n",
    "yticklabels = {\n",
    "  'SubTB-1GB':['0GB', '0.2GB', '0.4GB', '0.6GB', '0.8GB', '1GB'],\n",
    "  'SubTB-10GB':['0GB', '2GB', '4GB', '6GB', '8GB', '10GB'],\n",
    "  'SubTB-100GB':['0GB', '20GB', '40GB', '60GB', '80GB', '100GB'],\n",
    "  }\n",
    "heapsizes = ylimits.copy()\n",
    "xlimit = 20\n",
    "\n",
    "for expt in expts:\n",
    "  ylimit = ylimits[expt]\n",
    "  heapsize = heapsizes[expt]\n",
    "  yticks = np.arange(0, int(1.1 * heapsize), step=int(heapsize / 5))\n",
    "  yticklabs = yticklabels[expt]\n",
    "\n",
    "  for mon in curr_mons:\n",
    "    if mon.startswith('ptp'):\n",
    "      exptlog = logs[expt][1]\n",
    "    else:\n",
    "      exptlog = logs[expt][0]\n",
    "\n",
    "    heap = getheap(exptlog, mon)\n",
    "    plt.figure(figsize=figsize, dpi=dpi)\n",
    "    ax = plt.gca()\n",
    "\n",
    "    if not mon.startswith('pebs'):\n",
    "      res = parse_damolog(os.path.join(exptlog, monitors[mon]['log'], 'damo-regions'), thresh=threshold)\n",
    "      y = [normalize(addr, heap) for addr in res['addr']]\n",
    "      x = [ts/1000 for ts in res['ts']]\n",
    "\n",
    "      plt.scatter(x=max(x + [xlimit]), y=heapsize, s=0)\n",
    "      plt.scatter(x=0, y=0, s=0)\n",
    "\n",
    "      try:\n",
    "        num_patches = 0\n",
    "        for i in range(len(x)):\n",
    "          rect = mpatches.Rectangle((x[i], y[i]), 0.2, res['len'][i],\n",
    "                                    fill=True, \n",
    "                                    alpha=0.9,\n",
    "                                    edgecolor='red',\n",
    "                                    linewidth=1,\n",
    "                                    facecolor=\"red\")\n",
    "          ax.add_patch(rect)\n",
    "          num_patches += 1\n",
    "      except:\n",
    "        pass\n",
    "\n",
    "    else:\n",
    "      res = parse_pebslog(os.path.join(exptlog, monitors[mon]['log'], 'pebs_log'))\n",
    "      y = [normalize(addr, heap) for addr in res['addr']]\n",
    "      x = res['ts']\n",
    "\n",
    "      try:\n",
    "        X,Y = [],[]\n",
    "        for i in range(len(x)):\n",
    "          if y[i] < 100000 or y[i] > ylimit:\n",
    "            continue\n",
    "          X.append(x[i])\n",
    "          Y.append(y[i])\n",
    "        plt.scatter(X, Y, s=0.25, alpha=1, c=\"red\", edgecolor='red', linewidths=1)\n",
    "      except:\n",
    "        pass\n",
    "\n",
    "    ax.set_ylim([0, heapsize])\n",
    "    ax.set_xlim([0, xlimit])\n",
    "    ax.set_rasterized(True)\n",
    "\n",
    "    plt.yticks(yticks, yticklabs, fontsize=tickfontsize)\n",
    "    plt.xticks(range(0,21,4), fontsize=tickfontsize)\n",
    "    plt.xlabel(\"Time (secs) \", fontsize=labelfontsize)\n",
    "    plt.ylabel(\"Address space (heap)\", fontsize=labelfontsize)\n",
    "    plt.subplots_adjust(right=0.97)\n",
    "\n",
    "    fname = 'heats_'+expt+'_'+mon\n",
    "    if len(save_only) == 0 or fname in save_only:\n",
    "      # plt.savefig(os.path.join(FIGSDIR, fname+'.png'), bbox_inches = \"tight\")\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.svg'), bbox_inches = \"tight\")\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.pdf'), bbox_inches = \"tight\")\n",
    "    plt.clf()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1500x1600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# heatmaps - Access_Intensity\n",
    "\n",
    "expts = ['Access_Intensity-high', 'Access_Intensity-mild', 'Access_Intensity-sluggish']\n",
    "# expts = ['SubTB-10GB']\n",
    "curr_mons = ['damon_mod', 'damon_agg', 'pebs_mod', 'pebs_agg', 'ptp_min', 'ptp_cmp']\n",
    "# curr_mons = ['pebs_mod', 'pebs_agg']\n",
    "threshold = 1 # 1 for Access-intensity\n",
    "\n",
    "# if empty, save all plots. if non-empty, save only plots with filenames (without extn) in this list\n",
    "# save_only = ['heats_SubTB-10GB_ptp_cmp']\n",
    "save_only=[]\n",
    "\n",
    "figsize=(15,16)\n",
    "dpi=100\n",
    "labelfontsize=80\n",
    "tickfontsize=72\n",
    "linewidth=2\n",
    "\n",
    "logs = {\n",
    "  'Access_Intensity-high':[tictoclogs['10'], tictoclogsnew['10']],\n",
    "  'Access_Intensity-mild':[tictoclogs['100'], tictoclogsnew['100']],\n",
    "  'Access_Intensity-sluggish':[tictoclogs['1000'], tictoclogsnew['1000']],\n",
    "  }\n",
    "ylimit = 1000*(2**30)\n",
    "heapsize = ylimit\n",
    "yticks = np.arange(0, int(1.1 * heapsize), step=int(heapsize / 5))\n",
    "yticklabs = [str(i)+'GB' for i in range(0,1100,200)]\n",
    "\n",
    "yticklabels = {\n",
    "  'SubTB-1GB':['0GB', '0.2GB', '0.4GB', '0.6GB', '0.8GB', '1GB'],\n",
    "  'SubTB-10GB':['0GB', '2GB', '4GB', '6GB', '8GB', '10GB'],\n",
    "  'SubTB-100GB':['0GB', '20GB', '40GB', '60GB', '80GB', '100GB'],\n",
    "  }\n",
    "xlimit = 20\n",
    "\n",
    "for expt in expts:\n",
    "\n",
    "  for mon in curr_mons:\n",
    "    if mon.startswith('ptp'):\n",
    "      exptlog = logs[expt][1]\n",
    "    else:\n",
    "      exptlog = logs[expt][0]\n",
    "\n",
    "    heap = getheap(exptlog, mon)\n",
    "    plt.figure(figsize=figsize, dpi=dpi)\n",
    "    ax = plt.gca()\n",
    "\n",
    "    if not mon.startswith('pebs'):\n",
    "      res = parse_damolog(os.path.join(exptlog, monitors[mon]['log'], 'damo-regions'), thresh=threshold)\n",
    "      y = [normalize(addr, heap) for addr in res['addr']]\n",
    "      x = [ts/1000 for ts in res['ts']]\n",
    "\n",
    "      plt.scatter(x=max(x + [xlimit]), y=heapsize, s=0)\n",
    "      plt.scatter(x=0, y=0, s=0)\n",
    "\n",
    "      try:\n",
    "        num_patches = 0\n",
    "        for i in range(len(x)):\n",
    "          rect = mpatches.Rectangle((x[i], y[i]), 0.2, res['len'][i],\n",
    "                                    fill=True, \n",
    "                                    alpha=0.9,\n",
    "                                    edgecolor='red',\n",
    "                                    linewidth=linewidth,\n",
    "                                    facecolor=\"red\")\n",
    "          ax.add_patch(rect)\n",
    "          num_patches += 1\n",
    "      except:\n",
    "        pass\n",
    "\n",
    "    else:\n",
    "      res = parse_pebslog(os.path.join(exptlog, monitors[mon]['log'], 'pebs_log'))\n",
    "      y = [normalize(addr, heap) for addr in res['addr']]\n",
    "      x = res['ts']\n",
    "\n",
    "      try:\n",
    "        X,Y = [],[]\n",
    "        for i in range(len(x)):\n",
    "          if y[i] < 100000 or y[i] > ylimit:\n",
    "            continue\n",
    "          X.append(x[i])\n",
    "          Y.append(y[i])\n",
    "        plt.scatter(X, Y, s=2, alpha=1, c=\"red\", edgecolor='red', linewidths=linewidth)\n",
    "      except:\n",
    "        pass\n",
    "\n",
    "    ax.set_ylim([0, heapsize])\n",
    "    ax.set_xlim([0, xlimit])\n",
    "    ax.set_rasterized(True)\n",
    "\n",
    "    plt.yticks(yticks, yticklabs, fontsize=tickfontsize)\n",
    "    plt.xticks(range(0,21,4), fontsize=tickfontsize)\n",
    "    plt.xlabel(\"Time (secs) \", fontsize=labelfontsize)\n",
    "    plt.ylabel(\"Address space (heap)\", fontsize=labelfontsize)\n",
    "    plt.subplots_adjust(right=0.97)\n",
    "\n",
    "    fname = 'heats_'+expt+'_'+mon\n",
    "    if len(save_only) == 0 or fname in save_only:\n",
    "      # plt.savefig(os.path.join(FIGSDIR, fname+'.png'), bbox_inches = \"tight\")\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.svg'), bbox_inches = \"tight\")\n",
    "      plt.savefig(os.path.join(FIGSDIR, fname+'.pdf'), bbox_inches = \"tight\")\n",
    "    plt.clf()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{60473.745: [{'start': 22356042973184, 'end': 22366780391424, 'size': 10737418240}], 120815.87299999999: [{'start': 21255829528576, 'end': 21266566946816, 'size': 10737418240}], 193262.467: [{'start': 20155582464000, 'end': 20166319882240, 'size': 10737418240}, {'start': 19055335399424, 'end': 19066072817664, 'size': 10737418240}]}\n"
     ]
    }
   ],
   "source": [
    "logdir = 'DATA/thp1_multi_5TB_10g'\n",
    "\n",
    "regions = [1088774209536, 10737418240, 1088774209536, 10737418240, 1088774209536, 10737418240, 1088774209536, 10737418240, 1099511627776]\n",
    "phases = [[1], [3], [5,7]]\n",
    "\n",
    "baseline = getheap(logdir, 'none', get_hot_region_only=True, expt_type='stairs')\n",
    "\n",
    "print(baseline)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DATA/thp1_multi_5TB_10g {'label': 'TS-BND', 'log': 'ptp_200000_5000_profile1', 'heat': 'square'}\n",
      "DATA/thp1_multi_5TB_10g {'label': 'TS-FLX', 'log': 'ptp_200000_5000_profile2', 'heat': 'square'}\n",
      "DATA/thp1_multi_5TB_10g {'label': 'PMU-AGR', 'log': 'pebs_10000', 'heat': 'scatter'}\n",
      "DATA/thp1_multi_5TB_10g {'label': 'PMU-MOD', 'log': 'pebs_5000', 'heat': 'scatter'}\n",
      "DATA/thp1_multi_5TB_10g {'label': 'DAMON-AGR', 'log': 'damon_200000_1000_profile0', 'heat': 'square'}\n",
      "DATA/thp1_multi_5TB_10g {'label': 'DAMON-MOD', 'log': 'damon_200000_5000_profile0', 'heat': 'square'}\n"
     ]
    }
   ],
   "source": [
    "logdir = 'DATA/thp1_multi_5TB_10g'\n",
    "\n",
    "data = {}\n",
    "for mon in monitors:\n",
    "  if mon == 'none':\n",
    "    continue\n",
    "\n",
    "  heap = getheap(logdir, mon, get_hot_region_only=True, expt_type='stairs')\n",
    "\n",
    "  if not mon.startswith('pebs'):\n",
    "    res = parse_damolog(os.path.join(logdir, monitors[mon]['log'], 'damo-regions'), thresh=1)\n",
    "    entries = {}\n",
    "    for r in range(len(res['ts'])):\n",
    "      ts = int(res['ts'][r])\n",
    "      regstart = int(res['addr'][r])\n",
    "      regsize = int(res['len'][r])\n",
    "      dur = int(res['dur'][r])\n",
    "      acc = int(res['acc'][r])\n",
    "\n",
    "      if ts not in entries:\n",
    "        entries[ts] = [{'start':regstart, 'size':regsize, 'end':regstart+regsize}]\n",
    "      else:\n",
    "        entries[ts].append({'start':regstart, 'size':regsize, 'end':regstart+regsize})\n",
    "  else:\n",
    "    res = parse_pebslog(os.path.join(logdir, monitors[mon]['log'], 'pebs_log'))\n",
    "    entries = {}\n",
    "    nextts = 0\n",
    "    aggr_intval = 1.0\n",
    "    for r in range(len(res['ts'])):\n",
    "      ts = int(res['ts'][r]) # ms\n",
    "      addr = int(res['addr'][r])\n",
    "      regsize = 2 * 1024 * 1024\n",
    "      regstart = int(addr / regsize) * regsize\n",
    "      acc = int(res['hot'][r])\n",
    "\n",
    "      if ts >= nextts:\n",
    "        nextts += aggr_intval\n",
    "        entries[nextts * 1000] = [{'start':regstart, 'size':regsize, 'end':regstart+regsize}]\n",
    "      else:\n",
    "        found = False\n",
    "        for reg in entries[nextts * 1000]:\n",
    "          if reg['start'] == regstart:\n",
    "            found = True\n",
    "\n",
    "        if not found:\n",
    "          entries[nextts *1000].append({'start':regstart, 'size':regsize, 'end':regstart+regsize})\n",
    "\n",
    "\n",
    "    # if acc < thresh:\n",
    "    #   continue\n",
    "\n",
    "  timestamps = []\n",
    "  pr = []\n",
    "  rc = []\n",
    "\n",
    "  for time in heap:\n",
    "    rgs = heap[time]\n",
    "    batch = {}\n",
    "    for e in entries:\n",
    "      # if e <= time and e > lasttime:\n",
    "      batch[e] = entries[e]\n",
    "    [t, p, r] = getprrecs(rgs, batch)\n",
    "    timestamps += t\n",
    "    pr += p\n",
    "    rc += r\n",
    "    lasttime = time\n",
    "\n",
    "  data[mon] = {'timestamps':timestamps, 'precisions':pr, 'recalls':rc}\n",
    "  with open('acc_cov.'+mon+'.csv', 'w') as of:\n",
    "    for t in range(len(timestamps)):\n",
    "      if pr[t] == 0.0 and rc[t] == 0.0:\n",
    "        continue\n",
    "      of.write(\"{},{},{}\\n\".format(timestamps[t], pr[t], rc[t]))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

